Observables and Unconstrained Spin Tensor Dynamics in General Relativity from Scattering Amplitudes

In a previous Letter, we showed that physical scattering observables for compact spinning objects in general relativity can depend on additional degrees of freedom in the spin tensor beyond those described by the spin vector alone. In this paper, we provide further details on the physics of these additional degrees of freedom, whose commutation relations and Poisson brackets are inherited from the underlying Lorentz symmetry, and on their consequence on observables. In particular, we give the waveform at leading order in Newton's constant and up to second order in the components of the spin tensor, and the conservative impulse, boost and spin kick, exhibiting spin magnitude change, through next-to-leading-order in Newton's constant and third order in the components of the spin tensor. We provide explicit examples -- a Newtonian two-particle bound system and a certain black-hole solution in an exotic matter-coupled gravitational theory -- that exhibit these degrees of freedom and are described by our four-dimensional and worldline field theories. We also discuss connections between these degrees of freedom and dynamical worldline multipole moments. We construct effective two-body Hamiltonians, we demonstrate explicitly that the extra degrees of freedom beyond the spin vector are necessary to describe the complete dynamics, and we explicitly remove certain unphysical singularities. Moreover, we show that the previously proposed eikonal (or radial action) formula correctly captures observables derived from the classical Hamiltonian. Finally, we comment on possible descriptions of the additional degrees of freedom from the perspective of Goldstone's theorem.

==> anc/CompGCO_M3.m <==
(* ::Package:: *)

(* Conventions *)
(* t[1,3] == 2Subscript[p, 1]Subscript[k, 3] *)
(* s[3,4] == 2Subscript[k, 3]Subscript[k, 4] *)
(* The definitions of the following quantities are given in eq. (4.13) of the paper *)
(* y == Subscript[y, -+] *)
(* ypp == Subscript[y, ++] *)
(* \[ScriptW][pm] == Subscript[w, -+] *)
(* \[ScriptW][pp] == Subscript[w, ++] *)
(* Q[3] == Subscript[Overscript[k, ^], 3] *)
(* Q[4] == Subscript[Overscript[k, ^], 4] *)
(* \[ScriptA] == S/m *)
(* \[ScriptK] == K/m *)


(* ::Section:: *)
(*Opposite Helicity Compton at O(M^3)*)


ampBHS3PM=-((I y^4)/(2s[3,4]t[1,3]^2))(1+(dot[\[ScriptA],Q[4]]-dot[\[ScriptA],Q[3]])+1/2 (dot[\[ScriptA],Q[4]]-dot[\[ScriptA],Q[3]])^2+1/6 (dot[\[ScriptA],Q[4]]-dot[\[ScriptA],Q[3]])^3);


ampCCOS3PM=-((I C2 y^4 dot[\[ScriptA],Q[3]] (dot[\[ScriptA],Q[3]]-dot[\[ScriptA],Q[4]]) dot[\[ScriptA],Q[4]])/(4 s[3,4] t[1,3]^2))-(I C2 y^4 (dot[\[ScriptA],Q[3]]^2+dot[\[ScriptA],Q[4]]^2))/(4 s[3,4] t[1,3]^2)-(I C3 y^4 (-dot[\[ScriptA],Q[3]]^3+dot[\[ScriptA],Q[4]]^3))/(12 s[3,4] t[1,3]^2)+(I C2^2 y^3 dot[\[ScriptA],Q[3]] dot[\[ScriptA],Q[4]] dot[\[ScriptA],\[ScriptW][pm]])/(2 s[3,4] t[1,3]);


ampExtS3PM=-((I y^4 (-D2 (dot[\[ScriptA],Q[3]] dot[\[ScriptK],Q[3]]-dot[\[ScriptA],Q[4]] dot[\[ScriptK],Q[4]])+1/2 E2 (dot[\[ScriptK],Q[3]]^2+dot[\[ScriptK],Q[4]]^2)))/(2 s[3,4] t[1,3]^2))-(I D2^2 y^3 dot[\[ScriptA],Q[3]] dot[\[ScriptA],Q[4]] dot[\[ScriptA],\[ScriptW][pm]])/(2 s[3,4] t[1,3])-1/(2 s[3,4] t[1,3]^2) I y^4 (-D2 dot[\[ScriptA],Q[3]] dot[\[ScriptA],Q[4]] (dot[\[ScriptK],Q[3]]+dot[\[ScriptK],Q[4]])+1/2 (-C2+D3) (dot[\[ScriptA],Q[3]]^2 dot[\[ScriptK],Q[3]]+dot[\[ScriptA],Q[4]]^2 dot[\[ScriptK],Q[4]])+1/2 E2 (dot[\[ScriptA],Q[4]] dot[\[ScriptK],Q[3]]^2-dot[\[ScriptA],Q[3]] dot[\[ScriptK],Q[4]]^2)-1/2 E3 (dot[\[ScriptA],Q[3]] dot[\[ScriptK],Q[3]]^2-dot[\[ScriptA],Q[4]] dot[\[ScriptK],Q[4]]^2)+1/6 F3 (dot[\[ScriptK],Q[3]]^3+dot[\[ScriptK],Q[4]]^3)-(E2^2 dot[\[ScriptA],\[ScriptW][pm]] dot[\[ScriptK],Q[3]] dot[\[ScriptK],Q[4]] t[1,3])/y+(D2 (C2-E2) dot[\[ScriptA],\[ScriptW][pm]] (dot[\[ScriptA],Q[4]] dot[\[ScriptK],Q[3]]-dot[\[ScriptA],Q[3]] dot[\[ScriptK],Q[4]]) t[1,3])/y-(C2 E2 (dot[\[ScriptA],Q[4]] dot[\[ScriptK],Q[3]]+dot[\[ScriptA],Q[3]] dot[\[ScriptK],Q[4]]) dot[\[ScriptK],\[ScriptW][pm]] t[1,3])/y+D2^2 ((dot[\[ScriptA],\[ScriptW][pm]] dot[\[ScriptK],Q[3]] dot[\[ScriptK],Q[4]])/y+((dot[\[ScriptA],Q[4]] dot[\[ScriptK],Q[3]]+dot[\[ScriptA],Q[3]] dot[\[ScriptK],Q[4]]) dot[\[ScriptK],\[ScriptW][pm]])/y) t[1,3]);;


(* Kerr black hole amplitude *)


(1/2) ampBHS3PM


(* Conventional compact object amplitude *)


(1/2) (ampBHS3PM + ampCCOS3PM)


(* Generic compact object amplitude; This reproduces Subsuperscript[i\[ScriptCapitalM], GCO, -+] of eq. (4.18) *)


(1/2) (ampBHS3PM + ampCCOS3PM + ampExtS3PM)


(* ::Section:: *)
(*Same Helicity Compton at O(M^3)*)


ampBHS3PP=-((I ypp^4)/(2s[3,4]t[1,3]^2))(1+(dot[\[ScriptA],k[3]]+dot[\[ScriptA],k[4]])+1/2 (dot[\[ScriptA],k[3]]+dot[\[ScriptA],k[4]])^2+1/6 (dot[\[ScriptA],k[3]]+dot[\[ScriptA],k[4]])^3);


ampCCOS3PP=-(1/(2 s[3,4] t[1,3]^2))I ypp^4 (1/2 C2 ((dot[\[ScriptA],k[3]]+dot[\[ScriptA],k[4]])^2-1/2 (dot[\[ScriptA],\[ScriptA]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2)/ypp^2) s[3,4])+(C2^2 dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptA],\[ScriptA]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2)/ypp^2) s[3,4] t[1,3])/(4 ypp)+1/8 C2 (dot[\[ScriptA],\[ScriptA]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2)/ypp^2) s[3,4] (dot[\[ScriptA],k[3]]+dot[\[ScriptA],k[4]]+(6 dot[\[ScriptA],\[ScriptW][pp]] t[1,3])/ypp)+1/6 C3 ((dot[\[ScriptA],k[3]]+dot[\[ScriptA],k[4]])^3-3/4 (dot[\[ScriptA],\[ScriptA]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2)/ypp^2) s[3,4] (dot[\[ScriptA],k[3]]+dot[\[ScriptA],k[4]]+(2 dot[\[ScriptA],\[ScriptW][pp]] t[1,3])/ypp)));;


ampExtS3PP=-((I D2^2 ypp^3 dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptA],\[ScriptA]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2)/ypp^2))/(8 t[1,3]))-(I D2 E2 ypp^3 dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptA],\[ScriptK]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^2))/(4 t[1,3])-(I C2 E2 ypp^3 dot[\[ScriptK],\[ScriptW][pp]] (dot[\[ScriptA],\[ScriptK]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^2))/(4 t[1,3])-(I C2 D2 ypp^4 ((dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pp]])/ypp+((dot[\[ScriptA],\[ScriptA]]+(8 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2)/ypp^2) dot[\[ScriptK],\[ScriptW][pp]])/ypp))/(4 t[1,3])-(I D2 E2 m^2 ypp^3 dot[\[ScriptK],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]/m^2+(4 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/(4 t[1,3])-(I E2^2 ypp^3 dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/(8 t[1,3])-(I D2^2 ypp^4 ((2 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]])/ypp+(dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]+(12 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp))/(8 t[1,3])-(I E2 ypp^4 (dot[\[ScriptK],k[3]]^2+dot[\[ScriptK],k[4]]^2+(2 (dot[\[ScriptK],k[3]]+dot[\[ScriptK],k[4]]) dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp+(dot[\[ScriptK],\[ScriptK]] t[1,3]^2)/(2 m^2)))/(4 s[3,4] t[1,3]^2)-(I F3 ypp^4 (dot[\[ScriptK],k[3]]^3+dot[\[ScriptK],k[4]]^3+(3 dot[\[ScriptK],k[3]]^2 dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp+(3 dot[\[ScriptK],k[4]]^2 dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp+3/4 (dot[\[ScriptK],k[3]]+dot[\[ScriptK],k[4]]) (dot[\[ScriptK],\[ScriptK]]/m^2+(8 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) t[1,3]^2+(3 dot[\[ScriptK],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]] t[1,3]^3)/(2 m^2 ypp)))/(12 s[3,4] t[1,3]^2)-(I D2 ypp^4 (dot[\[ScriptA],k[3]] dot[\[ScriptK],k[3]]+dot[\[ScriptA],k[4]] dot[\[ScriptK],k[4]]+t[1,3] ((dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],k[3]]+dot[\[ScriptK],k[4]]))/ypp+((dot[\[ScriptA],k[3]]+dot[\[ScriptA],k[4]]) dot[\[ScriptK],\[ScriptW][pp]])/ypp+(dot[\[ScriptA],\[ScriptK]] t[1,3])/(2 m^2))))/(2 s[3,4] t[1,3]^2)+1/(16 t[1,3]^2) I E2 ypp^4 (dot[\[ScriptA],k[3]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2)+dot[\[ScriptA],k[4]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2)-2 dot[\[ScriptA],\[ScriptK]] (dot[\[ScriptK],k[3]]+dot[\[ScriptK],k[4]]+(2 dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp)-(4 dot[\[ScriptA],\[ScriptW][pp]] ((2 m^2 (dot[\[ScriptK],k[3]]+dot[\[ScriptK],k[4]]) dot[\[ScriptK],\[ScriptW][pp]])/ypp+1/2 (dot[\[ScriptK],\[ScriptK]]+(12 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) t[1,3]))/ypp)+1/(4 s[3,4] t[1,3]^2) I (C2-D3) ypp^4 ((2 dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptA],k[3]] dot[\[ScriptK],k[3]]+dot[\[ScriptA],k[4]] dot[\[ScriptK],k[4]]) t[1,3])/ypp+(dot[\[ScriptA],k[3]]+dot[\[ScriptA],k[4]]) (dot[\[ScriptA],\[ScriptK]]/(2 m^2)+(4 dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^2) t[1,3]^2+dot[\[ScriptA],k[3]]^2 (dot[\[ScriptK],k[3]]+(dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp)+dot[\[ScriptA],k[4]]^2 (dot[\[ScriptK],k[4]]+(dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp)+t[1,3]^2 ((2 dot[\[ScriptA],\[ScriptW][pp]] ((dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],k[3]]+dot[\[ScriptK],k[4]]))/ypp+(dot[\[ScriptA],\[ScriptK]] t[1,3])/(2 m^2)))/ypp+(dot[\[ScriptA],\[ScriptA]] (dot[\[ScriptK],k[3]]+dot[\[ScriptK],k[4]]+(2 dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp))/(4 m^2)))-(I D2 ypp^4 (dot[\[ScriptA],\[ScriptA]] (dot[\[ScriptK],k[3]]+dot[\[ScriptK],k[4]]+(2 dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp)+(4 dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptA],\[ScriptK]] t[1,3]+(m^2 dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],k[3]]+dot[\[ScriptK],k[4]]+(6 dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp))/ypp))/ypp))/(8 t[1,3]^2)-1/(4 s[3,4] t[1,3]^2) I E3 ypp^4 (dot[\[ScriptA],k[3]] (dot[\[ScriptK],k[3]]^2+(2 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp+1/4 (dot[\[ScriptK],\[ScriptK]]/m^2+(8 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) t[1,3]^2)+dot[\[ScriptA],k[4]] (dot[\[ScriptK],k[4]]^2+(2 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp+1/4 (dot[\[ScriptK],\[ScriptK]]/m^2+(8 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) t[1,3]^2)+t[1,3] ((dot[\[ScriptA],\[ScriptK]] t[1,3] (dot[\[ScriptK],k[3]]+dot[\[ScriptK],k[4]]+(2 dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp))/(2 m^2)+(dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],k[3]]^2+dot[\[ScriptK],k[4]]^2+(4 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp+(4 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]] t[1,3])/ypp+(dot[\[ScriptK],\[ScriptK]] t[1,3]^2)/(2 m^2)))/ypp));;


(* Kerr black hole *)


(1/2) ampBHS3PP


(* Conventional compact object amplitude *)


(1/2) (ampBHS3PP + ampCCOS3PP)


(* Generic compact object amplitude; This reproduces Subsuperscript[i\[ScriptCapitalM], GCO, ++] of eq. (4.20) *)


(1/2) (ampBHS3PP + ampCCOS3PP + ampExtS3PP)


==> anc/CompGCO_M4.m <==
(* ::Package:: *)

(* See eq. (4.13) of the draft for the definitions *)
(* t[1,3] == 2Subscript[p, 1]Subscript[k, 3] *)
(* s[3,4] == 2Subscript[k, 3] Subscript[k, 4] *)
(* The definitions of the following quantities are given in eq. (4.13) of the paper *)
(* y == Subscript[y, -+] *)
(* ypp == Subscript[y, ++] *)
(* \[ScriptW][pm] == Subscript[w, -+] *)
(* \[ScriptW][pp] == Subscript[w, ++] *)
(* Q[3] == Subscript[Overscript[k, ^], 3] *)
(* Q[4] == Subscript[Overscript[k, ^], 4] *)
(* S[x,y] == -epsilon[x,y,Subscript[p, 1],\[ScriptA]] *)
(* \[ScriptA] == S/m *)
(* \[ScriptK] == K/m *)


(* Special values of the Wilson coefficients; see eq. (4.9) and (4.27) *)


(* ::Input::Initialization:: *)
WC3SV={D2->0,E2->0,D3->C2,E3->0,F3->0,D4->C3,E4->C2,F4->0,G4->0};


(* ::Input::Initialization:: *)
WC4SV={C4a->4 C2 (8+5 C3+3 C2),C4c->-8 (1+C3) C2,C4e->0,D4b->C2,D4c->C3/4+C2,D4d->-(C3/4)+C2,D4e->C3,D4f->C3,D4a->C2,E4a->C2,E4b->C3/2+C2,E4d->(3 C3)/2+C2,E4c->C2,E4f->-(C3/2)+C2,E4e->C2,E4g->C2,E4h->(5 C3)/2+C2,E4i->C2,E4j->-((7 C3)/2)+C2,E4k->C2,E4l->-((3 C3)/2)+C2,F4a->C2,F4b->0,F4c->C3/4+C2,F4d->C3,F4f->0,F4e->C3,G4a->0,G4b->0,G4c->0,G4d->0,G4e->0,G4f->0};


(* ::Section:: *)
(*Opposite Helicity Compton at O(M^4)*)


(* ::Subsection:: *)
(*data*)


(* ::Input::Initialization:: *)
ampS4BHPM=-((I y^4 (dot[\[ScriptA],Q[3]]-dot[\[ScriptA],Q[4]])^4)/(384 dot[k[3],k[4]] dot[k[3],p[1]]^2));


(* ::Input::Initialization:: *)
ampS4CCOPM=-(1/(384 dot[k[3],k[4]] dot[k[3],p[1]]^2))I y^3 (C4 y dot[\[ScriptA],Q[3]]^4-4 C3 y dot[\[ScriptA],Q[3]]^3 dot[\[ScriptA],Q[4]]+C4 y dot[\[ScriptA],Q[4]]^4+6 C2 dot[\[ScriptA],Q[3]]^2 dot[\[ScriptA],Q[4]] ((2+C2) y dot[\[ScriptA],Q[4]]+4 (C3-C2) dot[\[ScriptA],\[ScriptW][pm]] dot[k[3],p[1]])-4 dot[\[ScriptA],Q[3]] dot[\[ScriptA],Q[4]]^2 (C3 y dot[\[ScriptA],Q[4]]+6 (C3-C2) C2 dot[\[ScriptA],\[ScriptW][pm]] dot[k[3],p[1]]));


(* ::Input::Initialization:: *)
ampS4CCOContactPM=1/(768 m^2) I ((C4a+2 C4c+4 C4e-4 C2 (4+C3+3 C2)) y^4 dot[\[ScriptA],\[ScriptA]]^2+8 (C4a+C4c-12 C2 (2+C3+C2)) m^2 y^2 dot[\[ScriptA],\[ScriptA]] dot[\[ScriptA],\[ScriptW][pm]]^2+16 (C4a-4 C2 (8+5 C3+3 C2)) m^4 dot[\[ScriptA],\[ScriptW][pm]]^4);


(* ::Input::Initialization:: *)
ampExtS4PM=-(1/192) I D2 y^4 (((2+3 C2-3 D3) dot[\[ScriptA],\[ScriptA]])/m^2+(4 (-2+3 C2-3 D3) dot[\[ScriptA],\[ScriptW][pm]]^2)/y^2) (dot[\[ScriptA],\[ScriptA]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pm]]^2)/y^2)-(I y^4 ((3 C2^2+(2-3 D3) E2+3 C2 (2 D2-D3+E2)+D2 (6+2 C3-3 E3)) dot[\[ScriptA],\[ScriptA]]+(4 (3 C2^2-(2+3 D3) E2+3 C2 (2 D2-D3+E2)+D2 (6+6 C3-3 E3)) m^2 dot[\[ScriptA],\[ScriptW][pm]]^2)/y^2) (dot[\[ScriptA],\[ScriptK]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pm]] dot[\[ScriptK],\[ScriptW][pm]])/y^2))/(192 m^2)+(I m^6 y^4 (((G4a+G4b+2 (G4c+G4d+2 (G4e+G4f))) dot[\[ScriptK],\[ScriptK]]^2)/m^4+(8 (G4a+G4b+G4c+G4d) dot[\[ScriptK],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pm]]^2)/(m^2 y^2)+(16 (G4a+G4b) dot[\[ScriptK],\[ScriptW][pm]]^4)/y^4))/1536-1/96 I m^2 y^4 ((2 (2 C2-3 E4a+E4k) dot[\[ScriptA],\[ScriptK]]^2)/m^4+(48 (C2-E4a) dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pm]] dot[\[ScriptK],\[ScriptW][pm]])/(m^2 y^2)+(4 dot[\[ScriptA],\[ScriptW][pm]]^2 (((-4 C2+3 E4a-3 E4c+4 E4g) dot[\[ScriptK],\[ScriptK]])/m^2+(12 (2 C2-E4a-E4c) dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2))/y^2+(dot[\[ScriptA],\[ScriptA]] (((-4 C2+3 E4a-3 E4c+2 E4e+4 E4g-2 E4i) dot[\[ScriptK],\[ScriptK]])/m^2+(4 (-2 C2+3 E4a-3 E4c+2 E4e) dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2))/m^2)+1/192 I m^2 y^4 ((2 (-((4+6 C2+C3) E2)+D2 (2+3 C2+3 D3+F3)) dot[\[ScriptA],\[ScriptK]]^2)/m^4+(8 (-4 C3 E2-3 C2 E3-3 E2 (4+4 C2+E3)+4 D2 (3+3 D3+F3)) dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pm]] dot[\[ScriptK],\[ScriptW][pm]])/(m^2 y^2)+(dot[\[ScriptA],\[ScriptA]] (((E2 (8+6 C2+C3-3 E3)-3 C2 E3-D2 (-2+3 C2+3 D3+F3)) dot[\[ScriptK],\[ScriptK]])/m^2-(4 (-E2 (8+6 C2+C3-3 E3)+9 C2 E3+D2 (-6+15 C2-9 D3+F3)) dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2))/m^2-(4 dot[\[ScriptA],\[ScriptW][pm]]^2 (((-E2 (4+6 C2+C3-3 E3)+3 C2 E3+D2 (-6+3 C2+3 D3+F3)) dot[\[ScriptK],\[ScriptK]])/m^2+(4 (15 C2 E3+E2 (12+6 C2+5 C3+9 E3)+D2 (21 C2-27 D3-5 (6+F3))) dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2))/y^2)-(I D2 y^4 ((6 (C2-D3) dot[\[ScriptA],Q[3]] dot[\[ScriptA],\[ScriptW][pm]])/y+(6 (-C2+D3) dot[\[ScriptA],Q[4]] dot[\[ScriptA],\[ScriptW][pm]])/y) (dot[\[ScriptA],\[ScriptA]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pm]]^2)/y^2))/(192 dot[k[3],p[1]])-1/(384 dot[k[3],k[4]] dot[k[3],p[1]]^2) I y^4 (G4 dot[\[ScriptK],Q[3]]^4+G4 dot[\[ScriptK],Q[4]]^4-6 dot[\[ScriptK],Q[3]]^2 dot[\[ScriptK],Q[4]] (-E2^2 dot[\[ScriptK],Q[4]]+(4 (E2^2-E2 E3+D2 F3) dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],p[1]])/y)+4 dot[\[ScriptK],Q[3]] dot[\[ScriptK],Q[4]] dot[k[3],p[1]] ((6 (E2^2-E2 E3+D2 F3) dot[\[ScriptK],Q[4]] dot[\[ScriptK],\[ScriptW][pm]])/y-(((-E2 (4+3 E2)+D2 (4+6 E2+F3)) dot[\[ScriptK],\[ScriptK]])/m^2+(4 (-E2 (8+3 E2+6 E3)+D2 (8+6 E2+5 F3)) dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2) dot[k[3],p[1]]))+1/(128 dot[k[3],k[4]] dot[k[3],p[1]]^2) I y^4 (2 (C2-E4) dot[\[ScriptA],Q[3]]^2 dot[\[ScriptK],Q[3]]^2+(8 (D2 D3-C3 E2+C2 (-D2+E2)) dot[\[ScriptA],Q[3]] dot[\[ScriptK],\[ScriptW][pm]] (dot[\[ScriptA],\[ScriptK]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pm]] dot[\[ScriptK],\[ScriptW][pm]])/y^2) dot[k[3],k[4]] dot[k[3],p[1]])/y+(4 (2 D2^2+C2 (2 D2+E2-E3)+2 E2 E3+D2 (-2 D3+F3)) dot[\[ScriptA],Q[4]] dot[\[ScriptA],\[ScriptW][pm]] (2 dot[\[ScriptK],Q[3]]^2+(dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2) dot[k[3],k[4]]) dot[k[3],p[1]])/y+2 dot[\[ScriptA],Q[4]]^2 ((C2-E4) dot[\[ScriptK],Q[4]]^2+(4 (-D2 D3+C2 (D2-E2)+C3 E2) dot[\[ScriptK],Q[3]] dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],p[1]])/y)+dot[k[3],k[4]] (-2 (1+C2) E2 dot[\[ScriptA],\[ScriptK]]^2 dot[k[3],k[4]]+(8 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pm]] (-((2 (1+C2) E2 m^2 dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],k[4]])/y)+(-2 (C2 D2+D2^2-D2 D3+E2 E3) dot[\[ScriptK],Q[3]]-(C2 (E2-E3)+D2 F3) dot[\[ScriptK],Q[4]]) dot[k[3],p[1]]))/y+dot[\[ScriptA],\[ScriptA]] (2 E3 dot[\[ScriptK],Q[3]]^2+2 E3 dot[\[ScriptK],Q[4]]^2+(2 D2^2+E2+C2 E2) (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2) dot[k[3],k[4]]-(4 (2 D2^2-D2 D3-C3 E2+C2 (D2+E2+2 E3)) dot[\[ScriptK],Q[3]] dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],p[1]])/y+(8 (D2 (D2-D3)+C2 (D2+E3)) dot[\[ScriptK],Q[4]] dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],p[1]])/y)+1/y^2 4 m^2 dot[\[ScriptA],\[ScriptW][pm]]^2 (2 E3 dot[\[ScriptK],Q[3]]^2+2 E3 dot[\[ScriptK],Q[4]]^2+((2 D2^2+E2+C2 E2) dot[\[ScriptK],\[ScriptK]]+(4 (2 D2^2-(1+C2) E2) m^2 dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2) dot[k[3],k[4]]-(4 (6 D2^2-5 D2 D3-C3 E2+4 E2 E3+C2 (5 D2+E2+2 E3)) dot[\[ScriptK],Q[3]] dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],p[1]])/y+(8 (C2 (D2-E2+2 E3)+D2 (D2-D3-F3)) dot[\[ScriptK],Q[4]] dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],p[1]])/y)))-1/(192 dot[k[3],k[4]] dot[k[3],p[1]]^2) I y^4 (2 (C3-D4) dot[\[ScriptA],Q[3]]^3 dot[\[ScriptK],Q[3]]+2 (-C3+D4) dot[\[ScriptA],Q[4]]^3 dot[\[ScriptK],Q[4]]+(4 ((2-3 C2+5 C3) D2+3 (C2-D3) E2) dot[\[ScriptA],Q[4]]^2 dot[\[ScriptA],\[ScriptW][pm]] dot[\[ScriptK],Q[3]] dot[k[3],p[1]])/y+(dot[\[ScriptA],\[ScriptA]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pm]]^2)/y^2) dot[k[3],k[4]] (3 (1+C2) D2 dot[\[ScriptA],\[ScriptK]] dot[k[3],k[4]]-1/y 2 dot[\[ScriptA],\[ScriptW][pm]] (-((6 (1+C2) D2 m^2 dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],k[4]])/y)+(-3 (2 C2^2-C3 D2+C2 (3 D2-2 D3-E2)+D3 E2+2 D2 E3) dot[\[ScriptK],Q[3]]-2 (3 C2^2+3 C2 (D2-D3)+D2 (1+C3+3 E3)) dot[\[ScriptK],Q[4]]) dot[k[3],p[1]]))-3 dot[\[ScriptA],Q[3]] dot[k[3],k[4]] (dot[\[ScriptA],\[ScriptA]] (-((-C2+D3) dot[\[ScriptK],Q[3]])-(2 (C2^2+C3 D2-C2 (D2+D3)) dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],p[1]])/y)-(4 dot[\[ScriptA],\[ScriptW][pm]] ((C3 D2-D3 E2+C2 (-D2+E2)) dot[\[ScriptA],\[ScriptK]] dot[k[3],p[1]]-(m^2 dot[\[ScriptA],\[ScriptW][pm]] (-((-C2+D3) dot[\[ScriptK],Q[3]])-(2 (C2^2+3 C3 D2-C2 (3 D2+D3-2 E2)-2 D3 E2) dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],p[1]])/y))/y))/y)+dot[\[ScriptA],Q[4]] (dot[\[ScriptA],\[ScriptA]] (3 dot[k[3],k[4]] (-((-C2+D3) dot[\[ScriptK],Q[4]])+(2 (C2^2+C3 D2-C2 (D2+D3)) dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],p[1]])/y)-2 dot[\[ScriptK],Q[3]] (3 (1+C2) D2 dot[k[3],k[4]]+((3 C2^2+(2-3 D3) E2+3 C2 (2 D2-D3+E2)+D2 (6+2 C3-3 E3)) dot[k[3],p[1]]^2)/m^2))-1/y 4 m^2 dot[\[ScriptA],\[ScriptW][pm]] ((2 (1+C3) D2 dot[\[ScriptA],\[ScriptK]] dot[k[3],k[4]] dot[k[3],p[1]])/m^2-1/y dot[\[ScriptA],\[ScriptW][pm]] (dot[k[3],k[4]] (-3 (-C2+D3) dot[\[ScriptK],Q[4]]-(2 (-3 C2^2+(4+C3) D2+3 C2 (D2+D3)) dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],p[1]])/y)-2 dot[\[ScriptK],Q[3]] (3 (1+C2) D2 dot[k[3],k[4]]+((3 C2^2-(2+3 D3) E2+3 C2 (2 D2-D3+E2)+D2 (6+6 C3-3 E3)) dot[k[3],p[1]]^2)/m^2)))))-1/(192 m^2 dot[k[3],k[4]] dot[k[3],p[1]]^2) I y^4 (-dot[\[ScriptA],Q[3]] (2 F4 m^2 dot[\[ScriptK],Q[3]]^3+2 F3 m^2 dot[\[ScriptK],Q[4]]^3+F3 m^2 dot[\[ScriptK],Q[3]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2) dot[k[3],k[4]]+(12 (-2 D3 E2+D2 (3 E2+E3)+C2 (2 E2+F3)) m^2 dot[\[ScriptK],Q[4]]^2 dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],p[1]])/y-(6 (-2 D3 E2+D2 (3 E2+E3)+C2 (2 E2+F3)) m^2 dot[\[ScriptK],\[ScriptW][pm]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2) dot[k[3],k[4]] dot[k[3],p[1]])/y-2 dot[\[ScriptK],Q[4]] (dot[\[ScriptK],\[ScriptK]] (-3 D2 E2 m^2 dot[k[3],k[4]]+(12 D2^2+D2 (8-6 E2+3 E3)+E2 (-8+F3)+C2 F3) dot[k[3],p[1]]^2)+(4 m^2 dot[\[ScriptK],\[ScriptW][pm]]^2 (-3 D2 E2 m^2 dot[k[3],k[4]]+(12 D2^2+D2 (8-6 E2+3 E3)+5 C2 F3+E2 (-12+12 C2-12 D3+F3)) dot[k[3],p[1]]^2))/y^2))+m^2 (2 F4 dot[\[ScriptA],Q[4]] dot[\[ScriptK],Q[4]]^3+dot[k[3],k[4]] (dot[\[ScriptA],\[ScriptK]] (2 F3 dot[\[ScriptK],Q[3]]^2-(12 (D2 (E2-E3)+C2 (-4 D2+2 E2+F3)) dot[\[ScriptK],Q[3]] dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],p[1]])/y+3 (D2 E2 dot[\[ScriptK],\[ScriptK]] dot[k[3],k[4]]-(4 dot[\[ScriptK],\[ScriptW][pm]] (-((D2 E2 m^2 dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],k[4]])/y)-2 (2 C2 D2-D3 E2+D2 (E2+E3)) dot[\[ScriptK],Q[4]] dot[k[3],p[1]]))/y))-1/y 2 dot[\[ScriptA],\[ScriptW][pm]] (-((4 F3 m^2 dot[\[ScriptK],Q[3]]^2 dot[\[ScriptK],\[ScriptW][pm]])/y)+3 dot[\[ScriptK],Q[3]] ((D2 (E2-E3)+E2 F3) dot[\[ScriptK],\[ScriptK]]+(4 (3 D2 E2-3 D2 E3+E2 F3+C2 (-8 D2+4 E2+2 F3)) m^2 dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2) dot[k[3],p[1]]+3 ((4 m^2 dot[\[ScriptK],\[ScriptW][pm]]^2 (-((2 D2 E2 m^2 dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],k[4]])/y)-(8 C2 D2+3 D2 E2-4 D3 E2+5 D2 E3-E2 F3) dot[\[ScriptK],Q[4]] dot[k[3],p[1]]))/y^2+dot[\[ScriptK],\[ScriptK]] (-((2 D2 E2 m^2 dot[\[ScriptK],\[ScriptW][pm]] dot[k[3],k[4]])/y)+(D2 E2-D2 E3+E2 F3) dot[\[ScriptK],Q[4]] dot[k[3],p[1]]))))))+1/96 y^3 (((10 C2-4 D4a-10 D4b+4 D4c-D4e) dot[\[ScriptA],\[ScriptA]])/m^2+(8 (7 C2-2 D4a-5 D4b) dot[\[ScriptA],\[ScriptW][pm]]^2)/y^2) S[\[ScriptK],\[ScriptW][pm]]-1/96 y^3 (((2 C2+2 F4a-10 F4b-4 F4c+F4d) dot[\[ScriptK],\[ScriptK]])/m^2-(8 (C2-F4a+5 F4b) dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2) S[\[ScriptK],\[ScriptW][pm]]+1/192 I m^2 y^4 ((dot[\[ScriptA],\[ScriptK]] (((12 D2^2+D2 (8-6 E2+3 E3)+E2 (-8+F3)+C2 F3) dot[\[ScriptK],\[ScriptK]])/m^2+(4 (12 D2^2+D2 (8-6 E2+3 E3)+5 C2 F3+E2 (-12+12 C2-12 D3+F3)) dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2))/m^2+(4 dot[\[ScriptA],\[ScriptW][pm]] dot[\[ScriptK],\[ScriptW][pm]] (((12 D2^2+D2 (8-6 E2+3 E3)+E2 (-8+F3)+C2 F3) dot[\[ScriptK],\[ScriptK]])/m^2+(4 (12 D2^2+D2 (8-6 E2+3 E3)+5 C2 F3+E2 (-12+12 C2-12 D3+F3)) dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2))/y^2+(4 I (D2+E2) (dot[\[ScriptK],\[ScriptK]]/m^2+(4 dot[\[ScriptK],\[ScriptW][pm]]^2)/y^2) S[\[ScriptK],\[ScriptW][pm]])/(m^2 y));


(* ::Subsection:: *)
(*amplitudes*)


(* Kerr black hole amplitude *)


(1/2) ampS4BHPM


(* Conventional compact object amplitude *)


(1/2) (ampS4BHPM + ampS4CCOPM + ampS4CCOContactPM)


(* Generic compact object amplitude *)


(1/2) (ampS4BHPM + ampS4CCOPM + ampS4CCOContactPM + ampExtS4PM)


(* ::Section:: *)
(*Same Helicity Compton at O(M^4)*)


(* ::Subsection:: *)
(*data*)


(* ::Input::Initialization:: *)
ampS4BHPP=-((I ypp^4)/(384dot[p[1],k[3]]^2 dot[k[3],k[4]])) (dot[\[ScriptA],k[3]+k[4]])^4;


(* ::Input::Initialization:: *)
ampS4CCOPP=(I ypp^4)/(16dot[k[3],k[4]]dot[p[1],k[3]](-dot[p[1],k[3]])) C2/2 dot[k[3],k[4]]/4 (24m^2 (-4 dot[k[3],p[1]]^2) dot[\[ScriptA],\[ScriptW][pp]]^4/ypp^4+2m^2 (2dot[k[3],k[4]]) dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2 (dot[\[ScriptA],\[ScriptA]]+4m^2 dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2)+2dot[\[ScriptA],\[ScriptA]]dot[k[3],\[ScriptA]]dot[k[4],\[ScriptA]]-dot[k[3]+k[4],\[ScriptA]](-4dot[k[3],p[1]]) dot[\[ScriptA],\[ScriptW][pp]]/ypp (dot[\[ScriptA],\[ScriptA]]+8m^2 dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2))+(I ypp^4)/(16dot[k[3],k[4]]dot[p[1],k[3]](-dot[p[1],k[3]])) C2^2/4 dot[k[3],k[4]]/4 (2dot[\[ScriptA],\[ScriptA]]dot[k[3],\[ScriptA]]dot[k[4],\[ScriptA]]-dot[k[3]+k[4],\[ScriptA]](-4dot[k[3],p[1]]) dot[\[ScriptA],\[ScriptW][pp]]/ypp (dot[\[ScriptA],\[ScriptA]]+8m^2 dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2)-2 dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2 (dot[\[ScriptA],\[ScriptA]](-2 (2dot[k[3],p[1]])^2-m^2 2dot[k[3],k[4]])-4m^2 (3(2dot[k[3],p[1]])(-2dot[k[3],p[1]])+m^2 2dot[k[3],k[4]]) dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2))+(I ypp^4)/(16dot[k[3],k[4]]dot[p[1],k[3]](-dot[p[1],k[3]])) C3/6 dot[k[3],k[4]]/2 (24m^2 (2dot[k[3],p[1]])^2 dot[\[ScriptA],\[ScriptW][pp]]^4/ypp^4+(dot[\[ScriptA],k[3]]^2+dot[\[ScriptA],k[4]]^2-2dot[k[3]+k[4],\[ScriptA]](-4dot[k[3],p[1]]) dot[\[ScriptA],\[ScriptW][pp]]/ypp)(dot[\[ScriptA],\[ScriptA]]+4m^2 dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2))+(I ypp^4)/(16dot[k[3],k[4]]dot[p[1],k[3]](-dot[p[1],k[3]])) C2 C3 dot[k[3],k[4]]/8 dot[k[3]+k[4],\[ScriptA]](-1)(-4dot[k[3],p[1]]) dot[\[ScriptA],\[ScriptW][pp]]/ypp (dot[\[ScriptA],\[ScriptA]]+4m^2 dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2)+(I ypp^4)/(16dot[k[3],k[4]]dot[p[1],k[3]](-dot[p[1],k[3]])) C4/24 (dot[k[3]+k[4],\[ScriptA]]^4-6m^2 (2dot[k[3],k[4]])(2dot[k[3],p[1]])^2 dot[\[ScriptA],\[ScriptW][pp]]^4/ypp^4-(9(2dot[k[3],k[4]])^2)/2 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2 (dot[\[ScriptA],\[ScriptA]]+4m^2 dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2)-2dot[k[3],k[4]](dot[k[3],\[ScriptA]]^2+dot[k[4],\[ScriptA]]^2)(dot[\[ScriptA],\[ScriptA]]+4m^2 dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2)-3dot[k[3],k[4]]dot[k[3],\[ScriptA]]dot[k[4],\[ScriptA]](dot[\[ScriptA],\[ScriptA]]-8m^2 dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2)-(-1) dot[k[3],k[4]]/2 dot[k[3]+k[4],\[ScriptA]](-4dot[k[3],p[1]]) dot[\[ScriptA],\[ScriptW][pp]]/ypp (5dot[\[ScriptA],\[ScriptA]]+56m^2 dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2))-(I ypp^4 C2^2)/(128 m^2) (5  dot[\[ScriptA],\[ScriptA]]^2+24 m^2 dot[\[ScriptA],\[ScriptA]] dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2+80 m^4 dot[\[ScriptA],\[ScriptW][pp]]^4/ypp^4)+(I (ypp^4) C2 )/(192 m^2) (-7 dot[\[ScriptA],\[ScriptA]]^2-48 m^2 dot[\[ScriptA],\[ScriptA]] dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2-176 m^4 dot[\[ScriptA],\[ScriptW][pp]]^4/ypp^4)-(I (ypp^4) C3 )/(96 m^2) ( dot[\[ScriptA],\[ScriptA]]^2+4 m^2 dot[\[ScriptA],\[ScriptA]] dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2-48 m^4 dot[\[ScriptA],\[ScriptW][pp]]^4/ypp^4)+(I (ypp^4) C3 C2 )/(192 m^2) (-dot[\[ScriptA],\[ScriptA]]^2+16 m^4 dot[\[ScriptA],\[ScriptW][pp]]^4/ypp^4)+(I (ypp^4) C4 )/(384 m^2) (dot[\[ScriptA],\[ScriptA]]^2+40 m^2 dot[\[ScriptA],\[ScriptA]] dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2-48 m^4 dot[\[ScriptA],\[ScriptW][pp]]^4/ypp^4)


(* ::Input::Initialization:: *)
ampS4CCOContactPP=(I ypp^4)/(768 m^2) ((C4b+2 C4d+4 C4f) dot[\[ScriptA],\[ScriptA]]^2+8 (C4b+C4d) m^2 dot[\[ScriptA],\[ScriptA]] dot[\[ScriptA],\[ScriptW][pp]]^2/ypp^2+16 C4b m^4 dot[\[ScriptA],\[ScriptW][pp]]^4/ypp^4);


(* ::Input::Initialization:: *)
ampExtS4PP=-(1/24) I (C3-D4) ypp^3 dot[\[ScriptK],\[ScriptW][pp]] ((dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptK]])/ypp-(dot[\[ScriptA],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]])/ypp)+(I D2^2 ypp^4 (dot[\[ScriptA],\[ScriptK]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^2) (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/(16 m^2)+(I m^2 ypp^4 ((G4a-G4b+2 G4c-2 G4d+4 G4e-4 G4f) dot[\[ScriptK],\[ScriptK]]^2+(8 (G4a-G4b+G4c-G4d) m^2 dot[\[ScriptK],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2+(16 (G4a-G4b) m^4 dot[\[ScriptK],\[ScriptW][pp]]^4)/ypp^4))/1536-1/192 I m^2 ypp^4 (-((8 dot[\[ScriptA],\[ScriptW][pp]]^2 (((-11 C2+2 C3-2 D4a+5 D4b+8 D4d) dot[\[ScriptA],\[ScriptK]])/m^2-(4 (3 C2+2 D4a-5 D4b) dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^2))/ypp^2)+(dot[\[ScriptA],\[ScriptA]] (((18 C2-2 C3+4 D4a-10 D4b+4 D4c-16 D4d+D4e-4 D4f) dot[\[ScriptA],\[ScriptK]])/m^2+(4 (2 C2-2 C3+4 D4a-10 D4b+4 D4c+D4e) dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^2))/m^2)+1/32 I C2 D2 m^2 ypp^4 ((2 dot[\[ScriptA],\[ScriptK]]^2)/m^4+(16 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]])/(m^2 ypp^2)+(4 dot[\[ScriptA],\[ScriptW][pp]]^2 (-(dot[\[ScriptK],\[ScriptK]]/m^2)+(4 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp^2-(dot[\[ScriptA],\[ScriptA]] (dot[\[ScriptK],\[ScriptK]]/m^2+(4 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/m^2)-1/96 I E2 ypp^4 ((dot[\[ScriptA],\[ScriptK]] (9 dot[\[ScriptK],\[ScriptK]]-(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/m^2+(4 dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]] (13 dot[\[ScriptK],\[ScriptK]]+(12 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp^2)+1/96 I D2 ypp^4 ((dot[\[ScriptA],\[ScriptK]] (dot[\[ScriptK],\[ScriptK]]+(12 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/m^2+(4 dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]] (3 dot[\[ScriptK],\[ScriptK]]+(20 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp^2)+(I D2 ypp^4 (10 dot[\[ScriptA],\[ScriptK]]^2+(96 m^2 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^2+(12 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2 (-7 dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp^2-dot[\[ScriptA],\[ScriptA]] (19 dot[\[ScriptK],\[ScriptK]]+(36 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2)))/(96 m^2)-1/(192 m^2) I ypp^4 (2 (10 C2+3 C3-9 E4b-E4l) dot[\[ScriptA],\[ScriptK]]^2+(72 (2 C2+C3-2 E4b) m^2 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^2+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2 ((-14 C2-14 C3+9 E4b+3 E4d+2 E4h) dot[\[ScriptK],\[ScriptK]]+(12 (2 C2-3 E4b+E4d) m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp^2+dot[\[ScriptA],\[ScriptA]] ((-14 C2-8 C3+9 E4b+3 E4d-2 E4f+2 E4h+2 E4j) dot[\[ScriptK],\[ScriptK]]-(4 (10 C2+10 C3-9 E4b-3 E4d+2 E4f) m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))+1/(192 m^2) I ypp^4 ((4 m^2 dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]] ((2 C2+2 C3+2 F4a+10 F4b-4 F4c-F4d) dot[\[ScriptK],\[ScriptK]]+(8 (-C2+F4a+5 F4b) m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp^2+dot[\[ScriptA],\[ScriptK]] ((2 C2+2 F4a+10 F4b-4 F4c-F4d+2 F4e+40 F4f) dot[\[ScriptK],\[ScriptK]]+(8 (-C2-C3+F4a+5 F4b+F4e) m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))-1/96 I (-C3+D4) m^2 ypp^4 ((3 dot[\[ScriptA],\[ScriptK]]^2)/m^4+(36 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]])/(m^2 ypp^2)-4 ((7 dot[\[ScriptA],\[ScriptW][pp]]^2 dot[\[ScriptK],\[ScriptK]])/(m^2 ypp^2)+(dot[\[ScriptA],\[ScriptA]] (dot[\[ScriptK],\[ScriptK]]/m^2+(5 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/m^2))-(I C2 D2 ypp^3 (-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[\[ScriptK],\[ScriptW][pp]] (dot[\[ScriptA],\[ScriptK]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^2))/(4 dot[k[3],p[1]])+(I C2 E2 ypp^3 (-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[\[ScriptK],\[ScriptW][pp]] (dot[\[ScriptA],\[ScriptK]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^2))/(8 dot[k[3],p[1]])+(I D2 ypp^4 (dot[\[ScriptA],\[ScriptA]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2)/ypp^2) ((6 (C2-D3) dot[\[ScriptA],k[3]] dot[\[ScriptA],\[ScriptW][pp]])/ypp+(6 (C2-D3) dot[\[ScriptA],k[4]] dot[\[ScriptA],\[ScriptW][pp]])/ypp+(2+3 C2-3 D3) (dot[\[ScriptA],\[ScriptA]]/m^2-(4 dot[\[ScriptA],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]))/(192 dot[k[3],p[1]])-1/(64 dot[k[3],p[1]]) I D2 (-C2+D3) ypp^4 ((2 dot[\[ScriptA],\[ScriptA]] dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]])/ypp+(8 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^3+(2 dot[\[ScriptA],\[ScriptA]] dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]])/ypp+(8 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^3-4 dot[\[ScriptA],k[3]] (-((dot[\[ScriptA],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]])/ypp)-(dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]+(8 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp)-4 dot[\[ScriptA],k[4]] (-((dot[\[ScriptA],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]])/ypp)-(dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]+(8 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp)+(2 dot[\[ScriptA],\[ScriptK]]^2 dot[k[3],p[1]])/m^2-(dot[\[ScriptA],\[ScriptA]] dot[\[ScriptK],\[ScriptK]] dot[k[3],p[1]])/m^2-(20 dot[\[ScriptA],\[ScriptW][pp]]^2 dot[\[ScriptK],\[ScriptK]] dot[k[3],p[1]])/ypp^2+(16 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp^2+(4 dot[\[ScriptA],\[ScriptA]] dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],p[1]])/ypp^2-(16 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2 dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],p[1]])/ypp^4)+1/(64 dot[k[3],p[1]]) I C2 E3 ypp^4 (-((4 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],k[3]])/ypp)-(4 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],k[4]])/ypp-(4 dot[\[ScriptA],\[ScriptA]] dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]])/ypp-(32 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^3-(4 dot[\[ScriptA],\[ScriptA]] dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]])/ypp-(32 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^3+(2 dot[\[ScriptA],k[3]] dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp+(2 dot[\[ScriptA],k[4]] dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp-(dot[\[ScriptA],\[ScriptA]] dot[\[ScriptK],\[ScriptK]] dot[k[3],p[1]])/m^2-(12 dot[\[ScriptA],\[ScriptW][pp]]^2 dot[\[ScriptK],\[ScriptK]] dot[k[3],p[1]])/ypp^2+(8 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp^2+(4 dot[\[ScriptA],\[ScriptA]] dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],p[1]])/ypp^2+(16 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2 dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],p[1]])/ypp^4)+1/(192 dot[k[3],p[1]]) I D2 F3 ypp^4 (-((12 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],k[3]])/ypp)-(12 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],k[4]])/ypp-(48 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^3-(48 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]])/ypp^3+(6 dot[\[ScriptA],k[3]] dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp+(6 dot[\[ScriptA],k[4]] dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp-(2 dot[\[ScriptA],\[ScriptK]]^2 dot[k[3],p[1]])/m^2+(dot[\[ScriptA],\[ScriptA]] dot[\[ScriptK],\[ScriptK]] dot[k[3],p[1]])/m^2-(20 dot[\[ScriptA],\[ScriptW][pp]]^2 dot[\[ScriptK],\[ScriptK]] dot[k[3],p[1]])/ypp^2+(16 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp^2+(4 dot[\[ScriptA],\[ScriptA]] dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],p[1]])/ypp^2+(16 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2 dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],p[1]])/ypp^4)+1/(192 dot[k[3],p[1]]) I C2 F3 ypp^4 (-((12 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]])/ypp)-(12 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]])/ypp-(48 m^2 dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^3-(48 m^2 dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^3-6 dot[\[ScriptA],k[3]] (-((dot[\[ScriptK],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]])/ypp)-(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^3)/ypp^3)-6 dot[\[ScriptA],k[4]] (-((dot[\[ScriptK],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]])/ypp)-(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^3)/ypp^3)-(dot[\[ScriptA],\[ScriptK]] dot[\[ScriptK],\[ScriptK]] dot[k[3],p[1]])/m^2-(28 dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp^2+(28 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],p[1]])/ypp^2+(16 m^2 dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptW][pp]]^3 dot[k[3],p[1]])/ypp^4)+(I (-C2+D3) E2 ypp^3 dot[\[ScriptK],\[ScriptW][pp]] (-dot[\[ScriptA],k[3]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2)-dot[\[ScriptA],k[4]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2)+4 ((dot[\[ScriptA],\[ScriptW][pp]] dot[\[ScriptK],\[ScriptK]])/ypp-(dot[\[ScriptA],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]])/ypp) dot[k[3],p[1]]))/(16 dot[k[3],p[1]])-1/(64 m^2 dot[k[3],p[1]]) I E2 E3 ypp^4 ((4 m^2 dot[\[ScriptA],k[3]] dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp+(4 m^2 dot[\[ScriptA],k[4]] dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp+(dot[\[ScriptA],\[ScriptA]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2)+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]] ((2 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]])/ypp-(dot[\[ScriptA],\[ScriptW][pp]] (3 dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2))/ypp))/ypp) dot[k[3],p[1]])-1/(64 dot[k[3],p[1]]^2) I (-C2+D3) ypp^4 (dot[\[ScriptA],\[ScriptA]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2)/ypp^2) (2 dot[k[3],p[1]] (-((3 dot[\[ScriptA],\[ScriptW][pp]] (-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]))/ypp)+(dot[\[ScriptA],\[ScriptK]] dot[k[3],p[1]])/m^2)-dot[\[ScriptA],k[3]] (-dot[\[ScriptK],k[3]]-(2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp)-dot[\[ScriptA],k[4]] (-dot[\[ScriptK],k[4]]-(2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))+(I C2 (C2-D3) ypp^4 (dot[\[ScriptA],\[ScriptA]]+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]]^2)/ypp^2) ((2 dot[\[ScriptA],k[3]] dot[\[ScriptK],\[ScriptW][pp]])/ypp+(2 dot[\[ScriptA],k[4]] dot[\[ScriptK],\[ScriptW][pp]])/ypp+(dot[\[ScriptA],\[ScriptK]] dot[k[3],p[1]])/m^2-(4 dot[\[ScriptA],\[ScriptW][pp]] (-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]+(dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))/ypp))/(64 dot[k[3],p[1]])-(I E2 F3 ypp^4 (dot[\[ScriptK],\[ScriptK]]/m^2+(4 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) (dot[\[ScriptA],\[ScriptK]] dot[k[3],p[1]]-(2 m^2 dot[\[ScriptA],\[ScriptW][pp]] (-3 dot[\[ScriptK],k[3]]-3 dot[\[ScriptK],k[4]]+(2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))/ypp))/(192 dot[k[3],p[1]])-1/(64 dot[k[3],p[1]]) I D2 E3 ypp^4 (-2 dot[\[ScriptA],k[3]] (-((dot[\[ScriptK],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]])/ypp)-(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^3)/ypp^3)-2 dot[\[ScriptA],k[4]] (-((dot[\[ScriptK],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]])/ypp)-(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^3)/ypp^3)+dot[\[ScriptA],\[ScriptK]] ((4 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]])/ypp+(4 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]])/ypp+(dot[\[ScriptK],\[ScriptK]]/m^2+(4 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]])-(2 dot[\[ScriptA],\[ScriptW][pp]] ((4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2 (-3 dot[\[ScriptK],k[3]]-3 dot[\[ScriptK],k[4]]+(2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))/ypp^2+dot[\[ScriptK],\[ScriptK]] (-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]+(2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp)))/ypp)+1/(192 dot[k[3],p[1]]) I C3 E2 ypp^4 (-((2 dot[\[ScriptA],\[ScriptK]]^2 dot[k[3],p[1]])/m^2)+(4 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]] (-3 dot[\[ScriptA],k[3]]-3 dot[\[ScriptA],k[4]]+(4 dot[\[ScriptA],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))/ypp+dot[\[ScriptA],\[ScriptA]] ((6 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]])/ypp+(6 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]])/ypp+(dot[\[ScriptK],\[ScriptK]]/m^2-(20 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]])-(4 dot[\[ScriptA],\[ScriptW][pp]] (-((12 m^2 (-dot[\[ScriptA],k[3]]-dot[\[ScriptA],k[4]]) dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2)-(dot[\[ScriptA],\[ScriptW][pp]] ((6 m^2 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]])/ypp+(6 m^2 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]])/ypp+(dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]))/ypp))/ypp)+1/(192 m^2 dot[k[3],p[1]]^2) I F3 ypp^4 (-m^2 dot[\[ScriptA],k[3]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) (-dot[\[ScriptK],k[3]]-(10 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp)-2 dot[\[ScriptA],\[ScriptK]] (m^2 dot[\[ScriptK],k[3]]^2+m^2 dot[\[ScriptK],k[4]]^2+(8 m^2 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+(8 m^2 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+(dot[\[ScriptK],\[ScriptK]]-(20 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]^2)+m^2 (-dot[\[ScriptA],k[4]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) (-dot[\[ScriptK],k[4]]-(10 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp)+1/ypp 2 dot[\[ScriptA],\[ScriptW][pp]] (-((4 m^2 dot[\[ScriptK],k[3]]^2 dot[\[ScriptK],\[ScriptW][pp]])/ypp)-(4 m^2 dot[\[ScriptK],k[4]]^2 dot[\[ScriptK],\[ScriptW][pp]])/ypp-dot[\[ScriptK],k[3]] (dot[\[ScriptK],\[ScriptK]]+(36 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]-dot[\[ScriptK],k[4]] (dot[\[ScriptK],\[ScriptK]]+(36 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]-(24 dot[\[ScriptK],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]]^2)/ypp)))-1/(768 dot[k[3],k[4]] dot[k[3],p[1]]^2) I ypp^4 ((dot[\[ScriptK],\[ScriptK]]^2 (3 E2^2 m^4 dot[k[3],k[4]]^2+4 (10 E2+9 E2^2+D2 (-8-6 E2+F3)+G4) m^2 dot[k[3],k[4]] dot[k[3],p[1]]^2+12 G4 dot[k[3],p[1]]^4))/m^4+2 (G4 dot[\[ScriptK],k[3]]^4+G4 dot[\[ScriptK],k[4]]^4+(8 G4 dot[\[ScriptK],k[3]]^3 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+(8 G4 dot[\[ScriptK],k[4]]^3 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+(40 G4 dot[\[ScriptK],k[3]]^2 dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],p[1]]^2)/ypp^2+(40 G4 dot[\[ScriptK],k[4]]^2 dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],p[1]]^2)/ypp^2+(8 m^2 dot[\[ScriptK],\[ScriptW][pp]]^4 dot[k[3],k[4]] (3 E2^2 m^2 dot[k[3],k[4]]-4 (-2 E2-3 E2^2+D2 (4+6 E2+F3)-5 G4) dot[k[3],p[1]]^2))/ypp^4+(16 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]]^3 dot[k[3],p[1]] (3 (E2^2+E2 E3+D2 F3) m^2 dot[k[3],k[4]]+10 G4 dot[k[3],p[1]]^2))/ypp^3+(16 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]]^3 dot[k[3],p[1]] (3 (E2^2+E2 E3+D2 F3) m^2 dot[k[3],k[4]]+10 G4 dot[k[3],p[1]]^2))/ypp^3)+1/m^2 8 dot[\[ScriptK],\[ScriptK]] (G4 (dot[\[ScriptK],k[3]]^2+dot[\[ScriptK],k[4]]^2) dot[k[3],p[1]]^2-((-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]] (3 (E2^2+E2 E3+D2 F3) m^2 dot[k[3],k[4]]+8 G4 dot[k[3],p[1]]^2))/ypp+(dot[\[ScriptK],\[ScriptW][pp]]^2 (3 E2^2 m^4 dot[k[3],k[4]]^2+12 (2 E2+2 E2^2-2 D2 (1+E2)+G4) m^2 dot[k[3],k[4]] dot[k[3],p[1]]^2+20 G4 dot[k[3],p[1]]^4))/ypp^2))-1/(64 m^2 dot[k[3],p[1]]^2) I E3 ypp^4 (dot[\[ScriptA],k[4]]^2 (m^2 dot[\[ScriptK],\[ScriptK]]+(4 m^4 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2)+dot[\[ScriptA],\[ScriptA]] (m^2 dot[\[ScriptK],k[3]]^2+2 m^2 dot[\[ScriptK],k[4]]^2+(4 m^2 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+2 (dot[\[ScriptK],\[ScriptK]]+(2 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]^2)+2 m^2 dot[\[ScriptA],k[4]] (dot[\[ScriptA],\[ScriptK]] (-dot[\[ScriptK],k[4]]+(2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp)-(4 dot[\[ScriptA],\[ScriptW][pp]] ((m^2 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]])/ypp+(dot[\[ScriptK],\[ScriptK]]+(2 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]))/ypp)-1/ypp 4 m^2 dot[\[ScriptA],\[ScriptW][pp]] (-((dot[\[ScriptA],\[ScriptW][pp]] (m^2 dot[\[ScriptK],k[3]]^2+2 m^2 dot[\[ScriptK],k[4]]^2+(12 m^2 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+(12 m^2 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+7 dot[\[ScriptK],\[ScriptK]] dot[k[3],p[1]]^2))/ypp)-dot[k[3],p[1]] (-dot[\[ScriptA],k[3]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2)+dot[\[ScriptA],\[ScriptK]] (2 dot[\[ScriptK],k[3]]+3 dot[\[ScriptK],k[4]]-(6 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))))+1/(192 dot[k[3],p[1]]) I E2 ypp^4 (dot[\[ScriptA],\[ScriptK]] ((12 (C2-D3) dot[\[ScriptA],k[3]] dot[\[ScriptA],\[ScriptW][pp]])/ypp+(12 (C2-D3) dot[\[ScriptA],k[4]] dot[\[ScriptA],\[ScriptW][pp]])/ypp+(((2+3 C2-3 D3) dot[\[ScriptA],\[ScriptA]])/m^2-(4 (2+9 C2-9 D3) dot[\[ScriptA],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]])-1/ypp 2 dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptA],\[ScriptA]] (-3 (-C2+D3) dot[\[ScriptK],k[3]]-3 (-C2+D3) dot[\[ScriptK],k[4]]-(2 (2+9 C2-9 D3) dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp)+(4 m^2 dot[\[ScriptA],\[ScriptW][pp]] ((6 (C2-D3) (-dot[\[ScriptA],k[3]]-dot[\[ScriptA],k[4]]) dot[\[ScriptK],\[ScriptW][pp]])/ypp-(dot[\[ScriptA],\[ScriptW][pp]] (-3 (C2-D3) dot[\[ScriptK],k[3]]-3 (C2-D3) dot[\[ScriptK],k[4]]-(2 (2+3 C2-3 D3) dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))/ypp))/ypp))-1/(64 dot[k[3],p[1]]^2) I D2^2 ypp^4 (-(1/ypp)4 dot[\[ScriptA],\[ScriptW][pp]] ((-dot[\[ScriptA],k[3]]-dot[\[ScriptA],k[4]]) (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]-(dot[\[ScriptA],\[ScriptW][pp]] (-((4 m^2 dot[\[ScriptK],\[ScriptW][pp]] (-((m^2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],k[4]])/ypp)+(-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]]))/ypp)+dot[\[ScriptK],\[ScriptK]] (m^2 dot[k[3],k[4]]+4 dot[k[3],p[1]]^2)))/ypp)+(dot[\[ScriptA],\[ScriptA]] (dot[\[ScriptK],\[ScriptK]] (m^2 dot[k[3],k[4]]+8 dot[k[3],p[1]]^2)-(4 m^2 dot[\[ScriptK],\[ScriptW][pp]] ((-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]]-(dot[\[ScriptK],\[ScriptW][pp]] (m^2 dot[k[3],k[4]]+4 dot[k[3],p[1]]^2))/ypp))/ypp))/m^2)-1/(64 dot[k[3],k[4]] dot[k[3],p[1]]^2) I (-C2+E4) ypp^4 (dot[\[ScriptA],k[3]]^2 (-dot[\[ScriptK],k[3]]-(2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp)^2+dot[\[ScriptA],k[4]]^2 (dot[\[ScriptK],k[4]]^2+(4 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+2 (dot[\[ScriptK],\[ScriptK]]/m^2+(6 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]^2)-4 dot[\[ScriptA],k[4]] dot[k[3],p[1]] (-((4 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]]^2)/(m^2 ypp))-(dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],k[4]]^2+(4 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+(20 dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],p[1]]^2)/ypp^2))/ypp)-4 dot[\[ScriptA],k[3]] dot[k[3],p[1]] ((dot[\[ScriptA],\[ScriptK]] dot[k[3],p[1]] (-dot[\[ScriptK],k[3]]-(2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))/m^2-(dot[\[ScriptA],\[ScriptW][pp]] (dot[\[ScriptK],k[3]]^2+(8 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+2 (dot[\[ScriptK],\[ScriptK]]/m^2+(10 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]^2))/ypp)+2 dot[k[3],p[1]]^2 ((2 dot[\[ScriptA],\[ScriptK]]^2 dot[k[3],p[1]]^2)/m^4+1/ypp^2 2 dot[\[ScriptA],\[ScriptW][pp]]^2 (dot[\[ScriptK],k[3]]^2+3 dot[\[ScriptK],k[4]]^2+6 dot[\[ScriptK],\[ScriptK]] dot[k[3],k[4]]+(40 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],k[4]])/ypp^2+(20 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+(20 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+(4 dot[\[ScriptK],\[ScriptK]] dot[k[3],p[1]]^2)/m^2)-(4 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptA],\[ScriptW][pp]] ((-dot[\[ScriptK],k[3]]-2 dot[\[ScriptK],k[4]]) dot[k[3],p[1]]-(2 dot[\[ScriptK],\[ScriptW][pp]] (m^2 dot[k[3],k[4]]+3 dot[k[3],p[1]]^2))/ypp))/(m^2 ypp)+(dot[\[ScriptA],\[ScriptA]] (dot[\[ScriptK],k[4]]^2+(dot[\[ScriptK],\[ScriptK]] (m^2 dot[k[3],k[4]]+dot[k[3],p[1]]^2))/m^2-(4 dot[\[ScriptK],\[ScriptW][pp]] (-dot[\[ScriptK],k[3]] dot[k[3],p[1]]-(dot[\[ScriptK],\[ScriptW][pp]] (m^2 dot[k[3],k[4]]+2 dot[k[3],p[1]]^2))/ypp))/ypp))/m^2))-1/(384 m^2 dot[k[3],p[1]]^2) I E2 ypp^4 (2 dot[\[ScriptA],\[ScriptK]]^2 (3 m^2 dot[k[3],k[4]]+20 dot[k[3],p[1]]^2)-(48 m^2 dot[\[ScriptA],\[ScriptK]] dot[\[ScriptK],\[ScriptW][pp]] ((-dot[\[ScriptA],k[3]]-dot[\[ScriptA],k[4]]) dot[k[3],p[1]]-(dot[\[ScriptA],\[ScriptW][pp]] (m^2 dot[k[3],k[4]]+4 dot[k[3],p[1]]^2))/ypp))/ypp-dot[\[ScriptA],\[ScriptA]] (dot[\[ScriptK],\[ScriptK]] (3 m^2 dot[k[3],k[4]]+28 dot[k[3],p[1]]^2)-(4 m^2 dot[\[ScriptK],\[ScriptW][pp]] (6 (-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]]-(dot[\[ScriptK],\[ScriptW][pp]] (3 m^2 dot[k[3],k[4]]+4 dot[k[3],p[1]]^2))/ypp))/ypp)-1/ypp 4 m^2 dot[\[ScriptA],\[ScriptW][pp]] ((48 m^2 (-dot[\[ScriptA],k[3]]-dot[\[ScriptA],k[4]]) dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],p[1]])/ypp^2-(dot[\[ScriptA],\[ScriptW][pp]] (-dot[\[ScriptK],\[ScriptK]] (3 m^2 dot[k[3],k[4]]+20 dot[k[3],p[1]]^2)-(12 m^2 dot[\[ScriptK],\[ScriptW][pp]] (-2 (-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]]-(dot[\[ScriptK],\[ScriptW][pp]] (m^2 dot[k[3],k[4]]+4 dot[k[3],p[1]]^2))/ypp))/ypp))/ypp))-1/(128 dot[k[3],p[1]]^2) I C2 E2 ypp^4 ((2 dot[\[ScriptA],\[ScriptK]]^2 (m^2 dot[k[3],k[4]]+12 dot[k[3],p[1]]^2))/m^2+8 dot[\[ScriptA],\[ScriptK]] (-(((-dot[\[ScriptA],k[3]]-dot[\[ScriptA],k[4]]) dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp)-(dot[\[ScriptA],\[ScriptW][pp]] ((-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]]-(2 dot[\[ScriptK],\[ScriptW][pp]] (m^2 dot[k[3],k[4]]+8 dot[k[3],p[1]]^2))/ypp))/ypp)-(dot[\[ScriptA],\[ScriptA]] (dot[\[ScriptK],\[ScriptK]] (m^2 dot[k[3],k[4]]+12 dot[k[3],p[1]]^2)-(4 m^2 dot[\[ScriptK],\[ScriptW][pp]] ((-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]]-(dot[\[ScriptK],\[ScriptW][pp]] (m^2 dot[k[3],k[4]]+8 dot[k[3],p[1]]^2))/ypp))/ypp))/m^2-1/ypp 4 dot[\[ScriptA],\[ScriptW][pp]] ((dot[\[ScriptA],k[3]]+dot[\[ScriptA],k[4]]) (dot[\[ScriptK],\[ScriptK]]-(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]-(dot[\[ScriptA],\[ScriptW][pp]] (-dot[\[ScriptK],\[ScriptK]] (m^2 dot[k[3],k[4]]+8 dot[k[3],p[1]]^2)-(4 m^2 dot[\[ScriptK],\[ScriptW][pp]] ((-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]]-(dot[\[ScriptK],\[ScriptW][pp]] (m^2 dot[k[3],k[4]]+4 dot[k[3],p[1]]^2))/ypp))/ypp))/ypp))-1/(96 dot[k[3],k[4]] dot[k[3],p[1]]^2) I F4 ypp^4 (-dot[\[ScriptA],k[3]] (-dot[\[ScriptK],k[3]]^3-(6 dot[\[ScriptK],k[3]]^2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp-2 dot[\[ScriptK],k[3]] (dot[\[ScriptK],\[ScriptK]]/m^2+(10 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]^2-(8 dot[\[ScriptK],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]/m^2+(5 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]^3)/ypp)-dot[\[ScriptA],k[4]] (-dot[\[ScriptK],k[4]]^3-(6 dot[\[ScriptK],k[4]]^2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp-2 dot[\[ScriptK],k[4]] (dot[\[ScriptK],\[ScriptK]]/m^2+(10 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]^2-(8 dot[\[ScriptK],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]/m^2+(5 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]^3)/ypp)+2 dot[k[3],p[1]] (1/m^2 dot[\[ScriptA],\[ScriptK]] dot[k[3],p[1]] (dot[\[ScriptK],k[3]]^2+dot[\[ScriptK],k[4]]^2+dot[\[ScriptK],\[ScriptK]] dot[k[3],k[4]]+(8 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],k[4]])/ypp^2+(8 dot[\[ScriptK],k[3]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+(8 dot[\[ScriptK],k[4]] dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp+(3 dot[\[ScriptK],\[ScriptK]] dot[k[3],p[1]]^2)/m^2+(20 dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],p[1]]^2)/ypp^2)-1/ypp dot[\[ScriptA],\[ScriptW][pp]] (-dot[\[ScriptK],k[3]]^3-dot[\[ScriptK],k[4]]^3-(10 dot[\[ScriptK],k[3]]^2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp-(10 dot[\[ScriptK],k[4]]^2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp-4 dot[\[ScriptK],k[3]] (dot[\[ScriptK],\[ScriptK]]/m^2+(15 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]^2-4 dot[\[ScriptK],k[4]] (dot[\[ScriptK],\[ScriptK]]/m^2+(15 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]]^2-(4 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]] ((20 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2 dot[k[3],k[4]])/ypp^2+(dot[\[ScriptK],\[ScriptK]] (4 m^2 dot[k[3],k[4]]+5 dot[k[3],p[1]]^2))/m^2))/ypp)))-1/(64 dot[k[3],p[1]]^2) I D2 E2 ypp^4 ((dot[\[ScriptA],\[ScriptK]] (dot[\[ScriptK],\[ScriptK]] (m^2 dot[k[3],k[4]]+10 dot[k[3],p[1]]^2)-(4 m^2 dot[\[ScriptK],\[ScriptW][pp]] ((-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]]-(dot[\[ScriptK],\[ScriptW][pp]] (m^2 dot[k[3],k[4]]+6 dot[k[3],p[1]]^2))/ypp))/ypp))/m^2+2 (-(((-dot[\[ScriptA],k[3]]-dot[\[ScriptA],k[4]]) dot[\[ScriptK],\[ScriptW][pp]] (dot[\[ScriptK],\[ScriptK]]+(4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2)/ypp^2) dot[k[3],p[1]])/ypp)-1/ypp dot[\[ScriptA],\[ScriptW][pp]] ((4 m^2 dot[\[ScriptK],\[ScriptW][pp]]^2 (3 (-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]]-(2 dot[\[ScriptK],\[ScriptW][pp]] (m^2 dot[k[3],k[4]]+2 dot[k[3],p[1]]^2))/ypp))/ypp^2+dot[\[ScriptK],\[ScriptK]] ((-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]]-(2 dot[\[ScriptK],\[ScriptW][pp]] (m^2 dot[k[3],k[4]]+6 dot[k[3],p[1]]^2))/ypp))))-1/(96 dot[k[3],k[4]] dot[k[3],p[1]]^2) I (-C3+D4) ypp^4 (-dot[\[ScriptA],k[3]]^3 (-dot[\[ScriptK],k[3]]-(2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp)-dot[\[ScriptA],k[4]]^3 (-dot[\[ScriptK],k[4]]-(2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp)+2 dot[\[ScriptA],k[3]]^2 dot[k[3],p[1]] ((dot[\[ScriptA],\[ScriptK]] dot[k[3],p[1]])/m^2-(dot[\[ScriptA],\[ScriptW][pp]] (-3 dot[\[ScriptK],k[3]]-(10 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))/ypp)+2 dot[\[ScriptA],k[4]]^2 dot[k[3],p[1]] ((dot[\[ScriptA],\[ScriptK]] dot[k[3],p[1]])/m^2-(dot[\[ScriptA],\[ScriptW][pp]] (-3 dot[\[ScriptK],k[4]]-(10 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))/ypp)-2 dot[\[ScriptA],k[3]] dot[k[3],p[1]]^2 ((dot[\[ScriptA],\[ScriptA]] (-dot[\[ScriptK],k[3]]-(4 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))/m^2-(2 dot[\[ScriptA],\[ScriptW][pp]] ((4 dot[\[ScriptA],\[ScriptK]] dot[k[3],p[1]])/m^2-(5 dot[\[ScriptA],\[ScriptW][pp]] (-dot[\[ScriptK],k[3]]-(6 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))/ypp))/ypp)-2 dot[\[ScriptA],k[4]] dot[k[3],p[1]]^2 ((dot[\[ScriptA],\[ScriptA]] (-dot[\[ScriptK],k[4]]-(4 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))/m^2-(2 dot[\[ScriptA],\[ScriptW][pp]] ((4 dot[\[ScriptA],\[ScriptK]] dot[k[3],p[1]])/m^2-(5 dot[\[ScriptA],\[ScriptW][pp]] (-dot[\[ScriptK],k[4]]-(6 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp))/ypp))/ypp)+dot[k[3],p[1]]^2 ((8 dot[\[ScriptA],\[ScriptW][pp]]^2 (-((5 dot[\[ScriptA],\[ScriptW][pp]] (-((4 m^2 dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],k[4]])/ypp)+(-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]]))/ypp)+(dot[\[ScriptA],\[ScriptK]] (4 m^2 dot[k[3],k[4]]+5 dot[k[3],p[1]]^2))/m^2))/ypp^2+(dot[\[ScriptA],\[ScriptA]] ((dot[\[ScriptA],\[ScriptK]] (m^2 dot[k[3],k[4]]+6 dot[k[3],p[1]]^2))/m^2-(4 dot[\[ScriptA],\[ScriptW][pp]] (2 (-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]]-(dot[\[ScriptK],\[ScriptW][pp]] (m^2 dot[k[3],k[4]]+10 dot[k[3],p[1]]^2))/ypp))/ypp))/m^2))-1/(192 dot[k[3],p[1]]^2) I D2 ypp^4 (-(1/ypp)4 dot[\[ScriptA],\[ScriptW][pp]] (3 dot[\[ScriptA],\[ScriptK]] ((2+C2+C3) (-dot[\[ScriptA],k[3]]-dot[\[ScriptA],k[4]]) dot[k[3],p[1]]-(dot[\[ScriptA],\[ScriptW][pp]] ((1+C2) m^2 dot[k[3],k[4]]+(-2+6 C2-2 C3+E3) dot[k[3],p[1]]^2))/ypp)-1/ypp 2 m^2 dot[\[ScriptA],\[ScriptW][pp]] (-((9 (2+C2+C3) (-dot[\[ScriptA],k[3]]-dot[\[ScriptA],k[4]]) dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp)-(dot[\[ScriptA],\[ScriptW][pp]] (-3 (2-C2+C3-2 E3) (-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]]-(2 dot[\[ScriptK],\[ScriptW][pp]] (3 (1+C2) m^2 dot[k[3],k[4]]+(2+6 C2-2 C3-3 E3) dot[k[3],p[1]]^2))/ypp))/ypp))+dot[\[ScriptA],\[ScriptA]] ((dot[\[ScriptA],\[ScriptK]] (3 (1+C2) m^2 dot[k[3],k[4]]+(10+30 C2+2 C3+3 E3) dot[k[3],p[1]]^2))/m^2+6 (-(((2+C2+C3) (-dot[\[ScriptA],k[3]]-dot[\[ScriptA],k[4]]) dot[\[ScriptK],\[ScriptW][pp]] dot[k[3],p[1]])/ypp)-(dot[\[ScriptA],\[ScriptW][pp]] (-((2-C2+C3-2 E3) (-dot[\[ScriptK],k[3]]-dot[\[ScriptK],k[4]]) dot[k[3],p[1]])-(2 dot[\[ScriptK],\[ScriptW][pp]] ((1+C2) m^2 dot[k[3],k[4]]+(6+6 C2+2 C3-E3) dot[k[3],p[1]]^2))/ypp))/ypp)));


(* ::Subsection::Closed:: *)
(*amplitudes*)


(* Kerr black hole amplitude *)


(1/2) ampS4BHPP


(* Conventional compact object amplitude *)


(1/2) (ampS4BHPP + ampS4CCOPP + ampS4CCOContactPP)


(* Generic compact object amplitude *)


(1/2) (ampS4BHPP + ampS4CCOPP + ampS4CCOContactPP + ampExtS4PP)


==> anc/twoBody.m <==
(* ::Package:: *)

(* 
	This file is associated with "Observables and Unconstrained Spin Tensor Dynamics in General Relativity from Scattering Amplitudes" 
		by Mark Alaverdian, Zvi Bern, Dimitrios Kosmopoulos, Andres Luna, Radu Roiban, Trevor Scheopner, and Fei Teng.
*)


(*
--- Contents --- 

amp[1]: the tree-level two-body scattering amplitude, 
amp[2]: the (classically-relevant part of) the one-loop two-body scattering amplitude, 
in terms of relevant spin structures and their respective coefficients in the amplitude.


--- Notation ---

For the spin structures
dot[v1,v2] : inner product of four-vectors v1 and v2,
epsilon[v1,v2,v3,v4] : Contraction of four-vectors v1, v2, v3, v4 with the four-dimensional Levi-Civita tensor,
u[i] : four velocity of particle i,
a[i] : spin four-vector of particle i over m[i], as defined in eq. (7.11)
k[1] : boost four-vector of particle 1 over m[1], as defined in eq. (7.11)
q[1] : momentum transfer four-vector.

For the amplitude coefficients
m[1], m[2] : mass of particle 1, 2,
sigma = (p[1].p[2])/(m[1] m[2]), where (p[1].p[2]) denotes the inner product of the four-momenta of particles 1 and 2,
C2[1], D2[1], E2[1], C3[1], D3[1], E3[1], F3[1] : Wilson coefficients of particle 1.
*)



(* ::Subsection::Initialization:: *)
(*(*Tree Level*)*)


(* ::Input::Initialization:: *)
ampTree=4\[Pi] G (mb[1]^2 mb[2]^2)/-dot[q[1],q[1]] (structures[1,0,0] . coefficients[1,0,0]+structures[1,1,0] . coefficients[1,1,0]+structures[1,2,0] . coefficients[1,2,0]+structures[1,1,1] . coefficients[1,1,1]+structures[1,3,0] . coefficients[1,3,0]+structures[1,2,1] . coefficients[1,2,1]);


(* ::Subsubsection::Initialization:: *)
(*(*Structures*)*)


(* ::Input::Initialization:: *)
structures[1,0,0]={1};


(* ::Input::Initialization:: *)
structures[1,1,0]={epsilon[a[1],q[1],ub[1],ub[2]]};


(* ::Input::Initialization:: *)
structures[1,2,0]={dot[a[1],q[1]]^2,dot[k[1],q[1]]^2,dot[k[1],q[1]] epsilon[a[1],q[1],ub[1],ub[2]],dot[a[1],q[1]] epsilon[k[1],q[1],ub[1],ub[2]]};


(* ::Input::Initialization:: *)
structures[1,1,1]={dot[a[1],q[1]] dot[a[2],q[1]]};


(* ::Input::Initialization:: *)
structures[1,3,0]={dot[a[1],q[1]]^2 dot[k[1],q[1]],dot[k[1],q[1]]^3,dot[a[1],q[1]]^2 epsilon[a[1],q[1],ub[1],ub[2]],dot[k[1],q[1]]^2 epsilon[a[1],q[1],ub[1],ub[2]],dot[a[1],q[1]] dot[k[1],q[1]] epsilon[k[1],q[1],ub[1],ub[2]]};


(* ::Input::Initialization:: *)
structures[1,2,1]={dot[a[1],q[1]] dot[a[2],q[1]] dot[k[1],q[1]],dot[a[1],q[1]] dot[a[2],q[1]] epsilon[a[1],q[1],ub[1],ub[2]],dot[a[1],q[1]]^2 epsilon[a[2],q[1],ub[1],ub[2]],dot[k[1],q[1]]^2 epsilon[a[2],q[1],ub[1],ub[2]],dot[a[2],q[1]] dot[k[1],q[1]] epsilon[k[1],q[1],ub[1],ub[2]]};


(* ::Subsubsection::Initialization:: *)
(*(*Coefficients*)*)


(* ::Input::Initialization:: *)
coefficients[1,0,0]={-4+8 y^2};


(* ::Input::Initialization:: *)
coefficients[1,1,0]={-8 I y};


(* ::Input::Initialization:: *)
coefficients[1,2,0]={2 (-1+2 y^2) (1+C2[1]),2 (-1+2 y^2) E2[1],-8 I y D2[1],0};


(* ::Input::Initialization:: *)
coefficients[1,1,1]={-4+8 y^2};


(* ::Input::Initialization:: *)
coefficients[1,3,0]={-2 (-1+2 y^2) (C2[1]-D3[1]),-(2/3) (1-2 y^2) F3[1],-(4/3) I y (1+C3[1]),-4 I y E3[1],0};


(* ::Input::Initialization:: *)
coefficients[1,2,1]={-4 (1-2 y^2) D2[1],-4 I y,-4 I y C2[1],-4 I y E2[1],0};


(* ::Subsection::Initialization:: *)
(*(*One loop*)*)


(* ::Input::Initialization:: *)
amp1loop=(2 \[Pi]^2 G^2 mb[1]^2 mb[2]^2)/Sqrt[-dot[q[1],q[1]]] (structures[2,0,0] . coefficients[2,0,0]+structures[2,1,0] . coefficients[2,1,0]+structures[2,2,0] . coefficients[2,2,0]+structures[2,1,1] . coefficients[2,1,1]+structures[2,3,0] . coefficients[2,3,0]+structures[2,2,1] . coefficients[2,2,1]);


(* ::Subsubsection::Initialization:: *)
(*(*Structures*)*)


(* ::Input::Initialization:: *)
structures[2,0,0]={1};


(* ::Input::Initialization:: *)
structures[2,1,0]={epsilon[a[1],q[1],ub[1],ub[2]]};


(* ::Input::Initialization:: *)
structures[2,2,0]={dot[a[1],q[1]]^2,dot[a[1],a[1]] dot[q[1],q[1]],dot[a[1],ub[2]]^2 dot[q[1],q[1]],dot[k[1],q[1]]^2,dot[k[1],k[1]] dot[q[1],q[1]],dot[k[1],ub[2]]^2 dot[q[1],q[1]],dot[a[1],q[1]] epsilon[k[1],q[1],ub[1],ub[2]],dot[k[1],q[1]] epsilon[a[1],q[1],ub[1],ub[2]]};


(* ::Input::Initialization:: *)
structures[2,1,1]={dot[a[1],q[1]] dot[a[2],q[1]],dot[a[1],a[2]] dot[q[1],q[1]],dot[a[1],ub[2]] dot[a[2],ub[1]] dot[q[1],q[1]]};


(* ::Input::Initialization:: *)
structures[2,3,0]={dot[a[1],q[1]]^2 epsilon[a[1],q[1],ub[1],ub[2]],dot[a[1],a[1]] dot[q[1],q[1]] epsilon[a[1],q[1],ub[1],ub[2]],dot[a[1],ub[2]]^2 dot[q[1],q[1]] epsilon[a[1],q[1],ub[1],ub[2]],dot[k[1],q[1]]^2 epsilon[a[1],q[1],ub[1],ub[2]],dot[k[1],k[1]] dot[q[1],q[1]] epsilon[a[1],q[1],ub[1],ub[2]],dot[k[1],ub[2]]^2 dot[q[1],q[1]] epsilon[a[1],q[1],ub[1],ub[2]],dot[a[1],q[1]]^2 dot[k[1],q[1]],dot[a[1],a[1]] dot[k[1],q[1]] dot[q[1],q[1]],dot[a[1],ub[2]]^2 dot[k[1],q[1]] dot[q[1],q[1]],dot[k[1],q[1]]^3,dot[k[1],k[1]] dot[k[1],q[1]] dot[q[1],q[1]],dot[k[1],q[1]] dot[k[1],ub[2]]^2 dot[q[1],q[1]],dot[a[1],ub[2]] dot[k[1],ub[2]] dot[q[1],q[1]] epsilon[k[1],q[1],ub[1],ub[2]],dot[a[1],q[1]] dot[k[1],q[1]] epsilon[k[1],q[1],ub[1],ub[2]],dot[a[1],k[1]] dot[a[1],q[1]] dot[q[1],q[1]],dot[a[1],q[1]] dot[a[1],ub[2]] dot[k[1],ub[2]] dot[q[1],q[1]]};


(* ::Input::Initialization:: *)
structures[2,2,1]={dot[a[1],q[1]]^2 epsilon[a[2],q[1],ub[1],ub[2]],dot[a[1],a[1]] dot[q[1],q[1]] epsilon[a[2],q[1],ub[1],ub[2]],dot[a[1],ub[2]]^2 dot[q[1],q[1]] epsilon[a[2],q[1],ub[1],ub[2]],dot[k[1],q[1]]^2 epsilon[a[2],q[1],ub[1],ub[2]],dot[k[1],k[1]] dot[q[1],q[1]] epsilon[a[2],q[1],ub[1],ub[2]],dot[k[1],ub[2]]^2 dot[q[1],q[1]] epsilon[a[2],q[1],ub[1],ub[2]],dot[a[1],q[1]] dot[a[2],q[1]] epsilon[a[1],q[1],ub[1],ub[2]],dot[a[1],a[2]] dot[q[1],q[1]] epsilon[a[1],q[1],ub[1],ub[2]],dot[a[1],ub[2]] dot[a[2],ub[1]] dot[q[1],q[1]] epsilon[a[1],q[1],ub[1],ub[2]],dot[a[1],q[1]] dot[a[2],q[1]] dot[k[1],q[1]],dot[a[1],a[2]] dot[k[1],q[1]] dot[q[1],q[1]],dot[a[1],ub[2]] dot[a[2],ub[1]] dot[k[1],q[1]] dot[q[1],q[1]],dot[a[2],ub[1]] dot[k[1],ub[2]] dot[q[1],q[1]] epsilon[k[1],q[1],ub[1],ub[2]],dot[a[1],q[1]] dot[a[2],k[1]] dot[q[1],q[1]],dot[a[1],q[1]] dot[a[2],ub[1]] dot[k[1],ub[2]] dot[q[1],q[1]],dot[a[2],q[1]] dot[k[1],q[1]] epsilon[k[1],q[1],ub[1],ub[2]],dot[a[1],k[1]] dot[a[2],q[1]] dot[q[1],q[1]],dot[a[1],ub[2]] dot[a[2],q[1]] dot[k[1],ub[2]] dot[q[1],q[1]]};


(* ::Subsubsection::Initialization:: *)
(*(*Coefficients*)*)


(* ::Input::Initialization:: *)
coefficients[2,0,0]={3 (-1+5 y^2) (mb[1]+mb[2])};


(* ::Input::Initialization:: *)
coefficients[2,1,0]={-((I y (-3+5 y^2) (4 mb[1]+3 mb[2]))/(-1+y^2))};


(* ::Input::Initialization:: *)
coefficients[2,2,0]={1/(16 (-1+y^2)) ((5 (6+7 C2[1])-6 y^2 (34+29 C2[1])+5 y^4 (38+31 C2[1])) mb[1]+4 (4+3 C2[1]+30 y^4 (1+C2[1])-y^2 (30+29 C2[1])) mb[2]),-(1/(16 (-1+y^2)))((30+23 C2[1]-102 y^2 (2+C2[1])+95 y^4 (2+C2[1])) mb[1]+4 (2 (2+C2[1])+15 y^4 (2+C2[1])-y^2 (30+13 C2[1])) mb[2]),-1/(8 (-1+y^2)^2) ((18+17 C2[1]-66 y^2 (2+C2[1])+65 y^4 (2+C2[1])) mb[1]+2 (2+3 C2[1]+15 y^4 (2+C2[1])-2 y^2 (12+5 C2[1])) mb[2]),(E2[1] ((35-174 y^2+155 y^4) mb[1]+4 (3-29 y^2+30 y^4) mb[2]))/(16 (-1+y^2)),-((E2[1] ((23-102 y^2+95 y^4) mb[1]+4 (2-13 y^2+15 y^4) mb[2]))/(16 (-1+y^2))),-((E2[1] ((17-66 y^2+65 y^4) mb[1]+2 (3-10 y^2+15 y^4) mb[2]))/(8 (-1+y^2)^2)),-((I y D2[1] (4 (-3+5 y^2) mb[1]+(-7+15 y^2) mb[2]))/(2 (-1+y^2))),-((I y D2[1] (4 (-3+5 y^2) mb[1]+(-7+15 y^2) mb[2]))/(2 (-1+y^2)))};


(* ::Input::Initialization:: *)
coefficients[2,1,1]={((3-21 y^2+20 y^4) (mb[1]+mb[2]))/(-1+y^2),-(((3-21 y^2+20 y^4) (mb[1]+mb[2]))/(-1+y^2)),(4 y^3 (-4+5 y^2) (mb[1]+mb[2]))/(-1+y^2)^2};


(* ::Input::Initialization:: *)
coefficients[2,3,0]={-(1/(8 (-1+y^2)))I y ((-20-3 C2[1]-17 C3[1]+y^2 (36+7 C2[1]+29 C3[1])) mb[1]+2 (-4-5 C2[1]-C2[1]^2-2 C3[1]-2 D2[1]^2+2 y^2 (5+3 C2[1]+C2[1]^2+4 C3[1]+D2[1]^2)) mb[2]),1/(8 (-1+y^2)) I y ((-5+9 y^2) (4+3 C2[1]+C3[1]) mb[1]+2 (-4-6 C2[1]+C2[1]^2-3 D2[1]^2+y^2 (10+9 C2[1]-2 C2[1]^2+2 C3[1]+3 D2[1]^2)) mb[2]),1/(4 (-1+y^2)^2) I y (4 (-1+2 y^2) (4+3 C2[1]+C3[1]) mb[1]+(2-3 C2[1]+5 C2[1]^2+2 C3[1]-8 D2[1]^2+y^2 (10+9 C2[1]-7 C2[1]^2+2 C3[1]+8 D2[1]^2)) mb[2]),-(1/(8 (-1+y^2)))I y (16 (-1+y^2) D2[1]^2 mb[2]+2 y^2 E2[1]^2 mb[2]+E3[1] ((-27+47 y^2) mb[1]+4 (-1+6 y^2) mb[2])+E2[1] ((-27+47 y^2) mb[1]+2 (-13-3 y^2 (-6+C2[1])+C2[1]) mb[2])),-(1/(8 (-1+y^2)))I y (2 (-1+2 y^2) E2[1]^2 mb[2]+E2[1] (-3 (-5+9 y^2) mb[1]+2 (6-2 C2[1]+y^2 (-9+4 C2[1])) mb[2])-3 (6 (-1+y^2) D2[1]^2 mb[2]+E3[1] ((-5+9 y^2) mb[1]+4 y^2 mb[2]))),-(1/(4 (-1+y^2)^2))I y (-14 (-1+y^2) D2[1]^2 mb[2]+2 (-1+y^2) E2[1]^2 mb[2]-E3[1] ((-9+17 y^2) mb[1]+2 (1+3 y^2) mb[2])+E2[1] ((9-17 y^2) mb[1]+(-5+9 y^2) (-1+C2[1]) mb[2])),1/(32 (-1+y^2)) (3 D3[1] ((27-126 y^2+115 y^4) mb[1]+16 y^2 (-3+4 y^2) mb[2])+C2[1] ((-81+378 y^2-345 y^4) mb[1]+16 (y^2 (9-5 D2[1])+4 y^4 (-3+D2[1])+D2[1]) mb[2])+2 (-1+y^2) D2[1] (5 (1+7 y^2) mb[1]+4 (-4-E2[1]+4 y^2 (3+E2[1])) mb[2])),-(1/(32 (-1+y^2)))(D3[1] ((23-102 y^2+95 y^4) mb[1]+16 y^2 (-2+3 y^2) mb[2])+C2[1] ((-23+102 y^2-95 y^4) mb[1]+8 (D2[1]+2 y^2 (2+D2[1])-3 y^4 (2+D2[1])) mb[2])+2 (-1+y^2) D2[1] ((-7+95 y^2) mb[1]+4 (-4-E2[1]+6 y^2 (3+E2[1])) mb[2])),-(1/(16 (-1+y^2)^2))(D3[1] ((17-66 y^2+65 y^4) mb[1]+8 y^2 (-1+3 y^2) mb[2])+C2[1] ((-17+66 y^2-65 y^4) mb[1]+8 y^2 (1+4 D2[1]-y^2 (3+4 D2[1])) mb[2])+2 (-1+y^2) D2[1] ((-1+65 y^2) mb[1]+2 (-2-3 E2[1]+y^2 (18+11 E2[1])) mb[2])),(8 (1-5 y^2+4 y^4) D2[1] E2[1] mb[2]+F3[1] ((27-126 y^2+115 y^4) mb[1]+16 y^2 (-3+4 y^2) mb[2]))/(32 (-1+y^2)),-((8 (2-5 y^2+3 y^4) D2[1] E2[1] mb[2]+F3[1] ((23-102 y^2+95 y^4) mb[1]+16 y^2 (-2+3 y^2) mb[2]))/(32 (-1+y^2))),1/16 (-12 D2[1] E2[1] mb[2]-(F3[1] ((17-66 y^2+65 y^4) mb[1]+8 y^2 (-1+3 y^2) mb[2]))/(-1+y^2)^2),-(1/(4 (-1+y^2)^2))I y (E3[1] ((3-7 y^2) mb[1]-4 mb[2])-10 (-1+y^2) D2[1]^2 mb[2]+(-3+5 y^2) E2[1]^2 mb[2]+E2[1] ((3-7 y^2) mb[1]+(-2+5 (-1+y^2) C2[1]) mb[2])),-(1/(4 (-1+y^2)))I y (-2 (-1+y^2) D2[1]^2 mb[2]+(-1+y^2) E2[1]^2 mb[2]+4 E3[1] ((-3+5 y^2) mb[1]+(-1+3 y^2) mb[2])+E2[1] (-4 (-3+5 y^2) mb[1]+(8-3 C2[1]+y^2 (-12+7 C2[1])) mb[2])),-(1/(16 (-1+y^2)))(-4 (-1+y^2) D2[1] (4+3 y^2 (-2+E2[1])+E2[1]) mb[2]+D3[1] ((23-102 y^2+95 y^4) mb[1]+16 y^2 (-2+3 y^2) mb[2])+C2[1] ((-23+102 y^2-95 y^4) mb[1]+4 (y^2 (8-12 D2[1])+3 D2[1]+3 y^4 (-4+3 D2[1])) mb[2])),-(1/(8 (-1+y^2)^2))(-4 (-1+y^2) D2[1] (3+y^2 (-3+4 E2[1])) mb[2]+D3[1] ((17-66 y^2+65 y^4) mb[1]+8 y^2 (-1+3 y^2) mb[2])+C2[1] ((-17+66 y^2-65 y^4) mb[1]+4 (y^2 (2-10 D2[1])+3 D2[1]+y^4 (-6+7 D2[1])) mb[2]))};


(* ::Input::Initialization:: *)
coefficients[2,2,1]={-((I y ((-26-93 C2[1]+y^2 (2+185 C2[1])) mb[1]+8 (5 y^2 (2+5 C2[1])-2 (4+5 C2[1])) mb[2]))/(16 (-1+y^2))),-((I y ((26+57 C2[1]-y^2 (2+125 C2[1])) mb[1]+8 (4 (2+C2[1])-5 y^2 (2+3 C2[1])) mb[2]))/(16 (-1+y^2))),-((I y ((7+9 C2[1]-y^2 (9+20 C2[1])) mb[1]+(3 (2+C2[1])-5 y^2 (2+3 C2[1])) mb[2]))/(2 (-1+y^2)^2)),-((I y E2[1] ((-87+155 y^2) mb[1]+8 (-11+20 y^2) mb[2]))/(16 (-1+y^2))),-((I y E2[1] ((51-95 y^2) mb[1]+40 (1-2 y^2) mb[2]))/(16 (-1+y^2))),-((I y E2[1] ((33-65 y^2) mb[1]+8 (2-5 y^2) mb[2]))/(8 (-1+y^2)^2)),(I y ((38-3 C2[1]+y^2 (-94+15 C2[1])) mb[1]+4 (-1+5 y^2) (-2+C2[1]) mb[2]))/(8 (-1+y^2)),-((I y ((38-3 C2[1]+y^2 (-94+15 C2[1])) mb[1]+4 (2+5 y^2 (-2+C2[1])+C2[1]) mb[2]))/(8 (-1+y^2))),1/(8 (-1+y^2)^2) I ((y^2 (8-18 C2[1])+3 (2+C2[1])+y^4 (-94+15 C2[1])) mb[1]+4 (2+5 y^4 (-2+C2[1])+C2[1]-4 y^2 (2+C2[1])) mb[2]),(D2[1] ((4-21 y^2+20 y^4) mb[1]+(2-19 y^2+20 y^4) mb[2]))/(-1+y^2),-(((3-21 y^2+20 y^4) D2[1] (mb[1]+mb[2]))/(2 (-1+y^2))),(2 y^3 (-4+5 y^2) D2[1] (mb[1]+mb[2]))/(-1+y^2)^2,-((I (-1+5 y^2) E2[1] (3 mb[1]+4 mb[2]))/(8 (-1+y^2)^2)),-(((3-21 y^2+20 y^4) D2[1] (mb[1]+mb[2]))/(2 (-1+y^2))),-((2 y^3 (4-5 y^2) D2[1] (mb[1]+mb[2]))/(-1+y^2)^2),-((I y E2[1] mb[2])/(-1+y^2)),-((D2[1] (mb[1]+y^2 mb[2]))/(-1+y^2)),-((D2[1] (2 mb[1]+(1+y^2) mb[2]))/(-1+y^2)^2)};

